Joint Text-Audio Alignment for EEG-to-Text Decoding in Chinese Speech Production and Perception

Decoding speech information directly from scalp electroencephalography (EEG) into text provides a potential non-invasive neural communication pathway for individuals with severe speech and motor impairments. Compared with invasive approaches such as electrocorticography, EEG is safer and more widely deployable, yet substantially more challenging to decode.This challenge is exacerbated for Chinese sentence decoding, which must handle a high-dimensional output space with thousands of characters, severe inter-subject variability, and low signal-to-noise ratios for text alignment.Existing methods commit to a single supervisory axis---either text semantics or audio acoustic features---yet neither can simultaneously satisfy the demands of sentence-level discriminability and fine-grained temporal resolution required for large-vocabulary Chinese decoding. We introduce EEGAlign, a novel parameter-efficient framework that jointly aligns EEG with two axes---text alignment with BGE-M3 text embeddings and audio alignment with wav2vec~2.0 speech features via contrastive learning followed by CTC character-sequence decoding. On ChineseEEG-2 data, EEGAlign yields state-of-the-art closed-set sentence classification performance, reaching up to 82.37% Top-1 accuracy on Reading Aloud EEG and 41.43% on Passive Listening EEG out of 101 candidates. Ablation studies show that the two alignment axes are highly complementary: combining them yields consistently better performance than either alone. To the best of our knowledge, this is the first study on decoding large-vocabulary Chinese sentences from non-invasive EEG during overt speech production, and achieving strong classification performance with relatively large closed-set candidate-sentence setting.

==> paper_bundle/scripts/make_package.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Bundle every file that the paper author might need into a single directory,
then zip it up for download.

Output:
  /home/zt/eeg_0208/final/paper_bundle/        <- staging dir (kept)
  /home/zt/eeg_0208/final/paper_bundle.zip     <- final zip for download

Structure inside the bundle:
  paper_bundle/
    README.md                     <- entry point, explains everything
    report/
      result.md                   <- main report (copied from final/result.md)
    figures/                      <- ready-to-use PNG + PDF
      fig_k_sensitivity.{png,pdf}
      fig_k_sensitivity_compact.{png,pdf}
      fig_representation_summary.{png,pdf}
      fig_representation_panel_ra.{png,pdf}
      fig_representation_panel_pl.{png,pdf}
      figures_README.md           <- what each figure shows + caption draft
    artifacts/                    <- raw t-SNE / PCA / metrics.json, untouched
      ra_ckpt_alignment_tsne/
      pl_ckpt_alignment_tsne/
      ra_ckpt_alignment_la05/
      pl_ckpt_alignment_fast/
      ra_vs_pl_alignment_smoke/
    logs/                         <- the exact log files quoted in result.md
      <baseline logs>
      <ablation logs>
      <k-value logs>
    scripts/
      make_paper_figs.py          <- reproducible figure pipeline
      make_package.py             <- this script, for provenance
"""
from __future__ import annotations

import shutil
import zipfile
from pathlib import Path

ROOT   = Path("/home/zt/eeg_0208")
FINAL  = ROOT / "final"
STAGE  = FINAL / "paper_bundle"
ZIP    = FINAL / "paper_bundle.zip"

# --- log files we quoted in result.md (absolute paths) -----------------------
LOGS = {
    # main baseline logs
    "baseline_labram_ft_ra_seed42.log":
        ROOT / "nohup_logs/baseline_labram_ft_ra_seed42.log",
    "baseline_labram_ft_pl_seed42.log":
        ROOT / "nohup_logs/baseline_labram_ft_pl_seed42.log",
    "ablation_labram_ra_audio01.log":
        ROOT / "nohup_logs/ablation_labram_ra_audio01.log",
    "labram_cls_baseline_ra_seed42.log":
        ROOT / "nohup_logs/labram_cls_baseline_ra_seed42.log",
    "labram_cls_baseline_pl_seed42.log":
        ROOT / "nohup_logs/labram_cls_baseline_pl_seed42.log",

    # dewave baseline logs
    "dewave_baseline_ra_seed42.train.log":
        ROOT / "checkpoints/dewave_baseline_ra_seed42/train.log",
    "dewave_baseline_pl_seed42.log":
        ROOT / "nohup_logs/dewave_baseline_pl_seed42.log",

    # brainnetwork (SMM challenge) baseline logs
    "brainnetwork_multilevel_ra_seed42.log":
        ROOT / "nohup_logs/brainnetwork_multilevel_ra_seed42.log",
    "brainnetwork_multilevel_pl_seed42.log":
        ROOT / "nohup_logs/brainnetwork_multilevel_pl_seed42.log",

    # ablation logs (RA)
    "ablation_ra_ctc_only_seed42.log":
        ROOT / "nohup_logs/ablation_ra_ctc_only_seed42.log",
    "ablation_ra_ctc_text_only_ctc_eval_seed42.log":
        ROOT / "nohup_logs/ablation_ra_ctc_text_only_ctc_eval_seed42.log",
    "scratch_stage3_ra_seed42.log":
        ROOT / "checkpoints/ablation_from_scratch_stage3_ra/scratch_stage3_ra_seed42.log",
    "scratch_ra_seed42_la05_cls_hnm_4sub.log":
        ROOT / "nohup_logs/scratch_ra_seed42_la05_cls_hnm_4sub.log",

    # ablation logs (PL)
    "ablation_pl_ctc_only_seed42.log":
        ROOT / "nohup_logs/ablation_pl_ctc_only_seed42.log",
    "ablation_pl_ctc_text_only_seed42.log":
        ROOT / "nohup_logs/ablation_pl_ctc_text_only_seed42.log",
    "scratch_pl_seed42_la05_cls_hnm.log":
        ROOT / "nohup_logs/scratch_pl_seed42_la05_cls_hnm.log",

    # k-value (candidate-set) sweep logs
    "kvalue_val20_stage3.log":        ROOT / "val20_stage3.log",
    "kvalue_val20_stage2.log":        ROOT / "grpo_val20_stage2.log",
    "kvalue_val50_stage23_0406.log":  ROOT / "val50_stage23_0406_161001.log",
    "kvalue_val100_stage23.log":      ROOT / "grpo_val100_stage23.log",
}

BUNDLE_README = """# EEG sentence-retrieval paper bundle

Drop-in folder for the paper author.  Everything referenced in `report/result.md`
is included locally so you can grep numbers and reproduce figures without
needing access to the training machine.

## Structure

```
paper_bundle/
├── README.md                    <- this file
├── report/
│   └── result.md                <- the consolidated experiment report
├── figures/                     <- paper-ready figures (PNG + PDF)
│   ├── fig_k_sensitivity.{png,pdf}           (Fig 3, 3-panel)
│   ├── fig_k_sensitivity_compact.{png,pdf}   (Fig 3 compact, twin-axis)
│   ├── fig_representation_summary.{png,pdf}  (Fig 4, 2x3 RA vs PL)
│   ├── fig_representation_panel_ra.{png,pdf} (Fig A1, 4x2 RA encoder)
│   ├── fig_representation_panel_pl.{png,pdf} (Fig A2, 4x2 PL encoder)
│   └── figures_README.md
├── artifacts/                   <- raw t-SNE / PCA / retrieval outputs
│   ├── ra_ckpt_alignment_tsne/  (RA-trained best.pt, 200 trials/domain)
│   ├── pl_ckpt_alignment_tsne/  (PL-trained best.pt, 200 trials/domain)
│   ├── ra_ckpt_alignment_la05/
│   ├── pl_ckpt_alignment_fast/
│   └── ra_vs_pl_alignment_smoke/
├── logs/                        <- every log file quoted in result.md
│   ├── baseline_labram_ft_ra_seed42.log           (RA main, LaBraM)
│   ├── baseline_labram_ft_pl_seed42.log           (PL main, LaBraM)
│   ├── ablation_labram_ra_audio01.log             (RA best, λ_a=0.1)
│   ├── ablation_{ra,pl}_ctc_only_seed42.log       (CTC-only ablation)
│   ├── ablation_{ra,pl}_ctc_text_only*.log        (+text ablation)
│   ├── scratch_stage3_ra_seed42.log               (RA +audio-only)
│   ├── scratch_{ra,pl}_seed42_la05_cls_hnm*.log   (full DualAlign)
│   ├── kvalue_val{20,50,100}_stage*.log           (candidate-set sweep)
│   ├── labram_cls_baseline_{ra,pl}_seed42.log     (LaBraM + cls head baseline)
│   ├── dewave_baseline_{ra,pl}_seed42*.log        (DeWave baseline)
│   └── brainnetwork_multilevel_{ra,pl}_seed42.log (SMM challenge baseline)
└── scripts/
    ├── make_paper_figs.py       <- reproduces everything under figures/
    └── make_package.py          <- builds this bundle
```

## How to use

1. Read `report/result.md` top-to-bottom.  The "# 汇总报告" section contains
   all main-paper tables with exact numbers.
2. For each number in a table, the source log file is named in the comment
   immediately below it.  All those logs are in `logs/` with the same name.
3. The figures in `figures/` (both PNG for slides/preview and PDF for LaTeX)
   can be dropped straight into a paper.  Caption drafts are in
   `figures/figures_README.md`.
4. If you need to change a figure (colors, axes, scale), run
   `python scripts/make_paper_figs.py` from inside this bundle —
   the script only depends on `matplotlib`, `numpy`, `Pillow`.

## Quick number cheat-sheet

| Setting | RA Top-1 | PL Top-1 | Source log |
|---|---:|---:|---|
| LaBraM-cls (external baseline) | 0.0186 | 0.0626 | `labram_cls_baseline_{ra,pl}_seed42.log` |
| DeWave (external baseline) | 0.0173 | pending | `dewave_baseline_ra_seed42.train.log` |
| Brainnetwork (SMM baseline) | 0.2622 | 0.0311 | `brainnetwork_multilevel_{ra,pl}_seed42.log` |
| DualAlign-Conformer (ours, 9.91 M) | 0.6962 | 0.2726 | `scratch_{ra,pl}_seed42_la05_cls_hnm*.log` |
| **DualAlign-LaBraM (ours, best)** | **0.8237** | **0.4143** | `ablation_labram_ra_audio01.log` / `baseline_labram_ft_pl_seed42.log` |

All validation numbers are on the 1-of-100 closed-set retrieval protocol,
seed = 42.  See `report/result.md` §"Table 1 ~ Table 5" for Top-5 / Top-10 /
CER / Lift@1 and the full ablation breakdown.
"""


def copy(src: Path, dst: Path) -> None:
    if not src.exists():
        print(f"  [skip, missing] {src}")
        return
    dst.parent.mkdir(parents=True, exist_ok=True)
    if src.is_dir():
        shutil.copytree(src, dst, dirs_exist_ok=True)
    else:
        shutil.copy2(src, dst)
    print(f"  + {dst.relative_to(STAGE)}")


def main() -> None:
    # clean slate
    if STAGE.exists():
        shutil.rmtree(STAGE)
    STAGE.mkdir(parents=True)

    print("[1/5] copy report")
    copy(FINAL / "result.md", STAGE / "report" / "result.md")

    print("[2/5] copy figures")
    for p in sorted((FINAL / "figures").glob("*")):
        copy(p, STAGE / "figures" / p.name)
    # rename README -> figures_README.md to avoid colliding with top-level README
    fig_readme = STAGE / "figures" / "README.md"
    if fig_readme.exists():
        fig_readme.rename(STAGE / "figures" / "figures_README.md")

    print("[3/5] copy raw artifacts")
    for sub in sorted((ROOT / "artifacts").iterdir()):
        if sub.is_dir() and sub.name != "tokenizer":
            copy(sub, STAGE / "artifacts" / sub.name)

    print("[4/5] copy logs")
    for name, path in LOGS.items():
        copy(path, STAGE / "logs" / name)

    print("[5/5] copy scripts + top-level README")
    copy(FINAL / "make_paper_figs.py", STAGE / "scripts" / "make_paper_figs.py")
    copy(Path(__file__), STAGE / "scripts" / "make_package.py")
    (STAGE / "README.md").write_text(BUNDLE_README, encoding="utf-8")

    # ---- zip --------------------------------------------------------------
    if ZIP.exists():
        ZIP.unlink()
    with zipfile.ZipFile(ZIP, "w", zipfile.ZIP_DEFLATED, compresslevel=6) as zf:
        for p in STAGE.rglob("*"):
            if p.is_file():
                zf.write(p, arcname=p.relative_to(STAGE.parent))
    print()
    print(f"[done] staging dir: {STAGE}")
    print(f"[done] zip:         {ZIP}  ({ZIP.stat().st_size/1024/1024:.2f} MB)")


if __name__ == "__main__":
    main()


==> paper_bundle/scripts/make_paper_figs.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Generate paper-ready figures for the `final/result.md` report.

Outputs (under /home/zt/eeg_0208/final/figures/):
  fig_k_sensitivity.(png|pdf)    -- 3-panel candidate-set sensitivity figure
  fig_k_sensitivity_compact.(png|pdf)  -- 1-panel minimalist version
  fig_representation_panel_ra.(png|pdf) -- t-SNE + PCA + cos + retrieval, RA ckpt
  fig_representation_panel_pl.(png|pdf) -- t-SNE + PCA + cos + retrieval, PL ckpt
  fig_representation_summary.(png|pdf)  -- RA vs PL side-by-side (cross-paradigm)
  README.md                     -- figure index, one-line captions for each

Also produces a zip at /home/zt/eeg_0208/final/paper_figures.zip
bundling all the above + the raw artifacts/*/*.png + metrics.json + report.md.
"""
from __future__ import annotations

import json
import shutil
import zipfile
from pathlib import Path

import matplotlib.pyplot as plt
import matplotlib.ticker as mtk
import numpy as np
from PIL import Image

ROOT = Path("/home/zt/eeg_0208")
ART = ROOT / "artifacts"
OUT = ROOT / "final" / "figures"
OUT.mkdir(parents=True, exist_ok=True)

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 11,
    "axes.titlesize": 12,
    "axes.labelsize": 11,
    "legend.fontsize": 10,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10,
    "axes.spines.top": False,
    "axes.spines.right": False,
    "figure.dpi": 150,
})

# ---------------------------------------------------------------------------
# 1.  K-value (candidate-set) sensitivity figure
# ---------------------------------------------------------------------------
# Numbers taken directly from k_sensitivity_pl_labram.log for PL LaBraM.
K_DATA = {
    "k":      np.array([5, 20, 50, 100, 500]),
    "top1":   np.array([0.8632, 0.6911, 0.5390, 0.4143, 0.1638]),
    "top5":   np.array([1.0000, 0.9710, 0.8950, 0.7979, 0.4903]),
    "top10":  np.array([1.0000, 0.9976, 0.9630, 0.9109, 0.6510]),
    "cer":    np.array([0.1532, 0.3304, 0.4865, 0.6161, 0.8571]),
    "lift1":  np.array([5.18, 14.51, 27.49, 41.84, 82.06]),
    "random_top1": np.array([1/6, 1/21, 1/51, 1/101, 1/501]),
    "random_top5": np.array([5/6, 5/21, 5/51, 5/101, 5/501]),
    "random_top10": np.array([10/6, 10/21, 10/51, 10/101, 10/501]),
}


def _clean_log_x(ax, ks):
    """Show ONLY the measured k values on a log x-axis; hide minor ticks."""
    ax.set_xscale("log")
    ax.xaxis.set_major_locator(mtk.FixedLocator(ks))
    ax.xaxis.set_minor_locator(mtk.NullLocator())
    ax.xaxis.set_major_formatter(mtk.FixedFormatter([str(int(v)) for v in ks]))
    # hard-kill anything minor that matplotlib might auto-install later
    ax.tick_params(axis="x", which="minor", bottom=False, top=False, labelbottom=False)
    # extend a bit so markers are not clipped
    ax.set_xlim(ks[0] * 0.82, ks[-1] * 1.22)


def save(fig: plt.Figure, name: str) -> None:
    for ext in ("png", "pdf"):
        fig.savefig(OUT / f"{name}.{ext}", bbox_inches="tight", dpi=300 if ext == "png" else None)
    plt.close(fig)
    print(f"[saved] {name}.(png|pdf)")


def plot_k_sensitivity_full() -> None:
    """3-panel: (a) Top-1 vs random; (b) Lift@1; (c) Top-1/5/10 curves."""
    fig, axes = plt.subplots(1, 3, figsize=(13.2, 3.8))

    k = K_DATA["k"]

    # --- (a) Top-1 vs Random (absolute recall, gets diluted as k grows) ------
    ax = axes[0]
    ax.plot(k, K_DATA["top1"] * 100, marker="o", lw=2.2, ms=8,
            color="#d62728", label="DualAlign-LaBraM (PL)")
    ax.plot(k, K_DATA["random_top1"] * 100, marker="s", lw=1.8, ms=7,
            color="#999999", ls="--", label="Random (1/k)")
    for xi, yi in zip(k, K_DATA["top1"]):
        ax.annotate(f"{yi*100:.2f}%", (xi, yi*100),
                    textcoords="offset points", xytext=(0, 8),
                    ha="center", fontsize=9, color="#d62728")
    _clean_log_x(ax, k)
    ax.set_xlabel("Candidate-set size  $k$")
    ax.set_ylabel("Top-1 accuracy (%)")
    ax.set_title("(a) Absolute Top-1")
    ax.set_ylim(0, 60)
    ax.legend(loc="upper right", frameon=False)
    ax.grid(alpha=0.3, which="major")

    # --- (b) Lift@1 = Top-1 / Random -----------------------------------------
    ax = axes[1]
    ax.plot(k, K_DATA["lift1"], marker="o", lw=2.2, ms=8, color="#2ca02c")
    ax.axhline(1.0, color="#999999", ls="--", lw=1.2, label="Random = 1×")
    for xi, yi in zip(k, K_DATA["lift1"]):
        ax.annotate(f"{yi:.1f}×", (xi, yi),
                    textcoords="offset points", xytext=(0, 8),
                    ha="center", fontsize=9, color="#2ca02c")
    _clean_log_x(ax, k)
    ax.set_xlabel("Candidate-set size  $k$")
    ax.set_ylabel("CRA@1  (Top-1 / Random)")
    ax.set_title("(b) Relative discrimination")
    ax.set_ylim(0, 32)
    ax.legend(loc="lower right", frameon=False)
    ax.grid(alpha=0.3, which="major")

    # --- (c) Top-1 / Top-5 / Top-10 together ---------------------------------
    ax = axes[2]
    ax.plot(k, K_DATA["top1"] * 100, marker="o", lw=2.0, ms=7,
            color="#d62728", label="Top-1")
    ax.plot(k, K_DATA["top5"] * 100, marker="^", lw=2.0, ms=7,
            color="#1f77b4", label="Top-5")
    ax.plot(k, K_DATA["top10"] * 100, marker="s", lw=2.0, ms=7,
            color="#ff7f0e", label="Top-10")
    _clean_log_x(ax, k)
    ax.set_xlabel("Candidate-set size  $k$")
    ax.set_ylabel("Recall (%)")
    ax.set_title("(c) Top-$n$ recall curves")
    ax.set_ylim(0, 100)
    ax.legend(loc="lower left", frameon=False)
    ax.grid(alpha=0.3, which="major")

    fig.suptitle("Candidate-set sensitivity on PL (DualAlign-LaBraM, seed=42)",
                 y=1.02, fontsize=12.5, fontweight="bold")
    save(fig, "fig_k_sensitivity")


def plot_k_sensitivity_compact() -> None:
    """Single-panel, paper-friendly version with twin y-axis (Top-1 + Lift@1)."""
    fig, ax = plt.subplots(figsize=(6.2, 4.0))
    k = K_DATA["k"]

    l1, = ax.plot(k, K_DATA["top1"] * 100, marker="o", lw=2.2, ms=9,
                  color="#d62728", label="Top-1 (%)")
    l3, = ax.plot(k, K_DATA["random_top1"] * 100, marker="s", lw=1.5, ms=6,
                  color="#bbbbbb", ls="--", label="Random baseline")

    # Top-1 labels: above-left of each marker (avoid colliding with Lift markers)
    for xi, yi in zip(k, K_DATA["top1"]):
        ax.annotate(f"{yi*100:.2f}%", (xi, yi*100),
                    textcoords="offset points", xytext=(-6, 12),
                    ha="right", fontsize=9.5, color="#d62728",
                    fontweight="bold")

    _clean_log_x(ax, k)
    ax.set_xlabel("Candidate-set size  $k$")
    ax.set_ylabel("Top-1 accuracy (%)", color="#d62728")
    ax.tick_params(axis="y", labelcolor="#d62728")
    ax.set_ylim(0, 62)
    ax.grid(alpha=0.3, which="major")

    ax2 = ax.twinx()
    ax2.spines["top"].set_visible(False)
    l2, = ax2.plot(k, K_DATA["lift1"], marker="D", lw=2.0, ms=8,
                   color="#2ca02c", label="CRA@1 (×)")
    # Lift labels: below-right of each marker, so they never collide with Top-1 labels
    for xi, yi in zip(k, K_DATA["lift1"]):
        ax2.annotate(f"{yi:.1f}×", (xi, yi),
                     textcoords="offset points", xytext=(10, -4),
                     ha="left", fontsize=9.5, color="#2ca02c",
                     fontweight="bold")
    ax2.set_ylabel("CRA@1  (Top-1 / Random)", color="#2ca02c")
    ax2.tick_params(axis="y", labelcolor="#2ca02c")
    ax2.set_ylim(0, 34)

    handles = [l1, l3, l2]
    ax.legend(handles, [h.get_label() for h in handles],
              loc="center left", bbox_to_anchor=(0.02, 0.55), frameon=False)
    ax.set_title("Candidate-set sensitivity (PL, DualAlign-LaBraM)")
    save(fig, "fig_k_sensitivity_compact")


# ---------------------------------------------------------------------------
# 2.  Representation panels (glue existing artifact pngs together)
# ---------------------------------------------------------------------------
def _load(p: Path) -> np.ndarray:
    return np.asarray(Image.open(p).convert("RGB"))


def _panel(items: list[tuple[str, Path]], title: str, save_name: str,
           cols: int = 4, tile_h: float = 3.2) -> None:
    n = len(items)
    rows = int(np.ceil(n / cols))
    fig, axes = plt.subplots(rows, cols, figsize=(tile_h * cols * 1.25, tile_h * rows))
    axes = np.atleast_2d(axes)

    for idx, (label, path) in enumerate(items):
        r, c = divmod(idx, cols)
        ax = axes[r, c]
        if path.exists():
            ax.imshow(_load(path))
            ax.set_title(label, fontsize=11)
        else:
            ax.text(0.5, 0.5, f"missing\n{path.name}", ha="center", va="center")
        ax.set_xticks([])
        ax.set_yticks([])
        for s in ax.spines.values():
            s.set_visible(False)

    # hide leftover axes
    for idx in range(len(items), rows * cols):
        r, c = divmod(idx, cols)
        axes[r, c].axis("off")

    fig.suptitle(title, fontsize=13, fontweight="bold", y=0.995)
    fig.tight_layout()
    save(fig, save_name)


def plot_repr_panel(src_dir: Path, title: str, save_name: str) -> None:
    items = [
        ("(a) EEG-encoder sentence  t-SNE",
         src_dir / "fig_enc_sent_tsne.png"),
        ("(b) EEG-encoder sentence  PCA",
         src_dir / "fig_enc_sent_pca.png"),
        ("(c) BGE-M3 text embedding  PCA",
         src_dir / "fig_sem_sent_pca.png"),
        ("(d) Pos vs neg cosine (EEG↔Text)",
         src_dir / "fig_cos_sem_sent_pos_vs_neg.png"),
        ("(e) In-batch retrieval Top-N",
         src_dir / "fig_retrieval_bars.png"),
        ("(f) Encoder embedding norm",
         src_dir / "fig_norm_hist.png"),
        ("(g) Encoder per-channel variance",
         src_dir / "fig_enc_sent_channel_var.png"),
        ("(h) Text per-channel variance",
         src_dir / "fig_sem_sent_channel_var.png"),
    ]
    _panel(items, title, save_name, cols=4)


def plot_repr_summary() -> None:
    """Cross-paradigm 2x3 summary: RA vs PL on the three most informative sub-figs."""
    ra = ART / "ra_ckpt_alignment_tsne"
    pl = ART / "pl_ckpt_alignment_tsne"
    items = [
        ("RA ckpt — EEG t-SNE",              ra / "fig_enc_sent_tsne.png"),
        ("RA ckpt — Pos/Neg cosine",         ra / "fig_cos_sem_sent_pos_vs_neg.png"),
        ("RA ckpt — In-batch retrieval",     ra / "fig_retrieval_bars.png"),
        ("PL ckpt — EEG t-SNE",              pl / "fig_enc_sent_tsne.png"),
        ("PL ckpt — Pos/Neg cosine",         pl / "fig_cos_sem_sent_pos_vs_neg.png"),
        ("PL ckpt — In-batch retrieval",     pl / "fig_retrieval_bars.png"),
    ]
    _panel(items,
           "Representation geometry: RA- vs PL-trained encoders",
           "fig_representation_summary", cols=3)


# ---------------------------------------------------------------------------
# 3.  README and zip
# ---------------------------------------------------------------------------
README = """# Paper figure bundle

This folder contains all figures to accompany `final/result.md`.

## Newly generated

| File | What it shows | Suggested caption |
|---|---|---|
| `fig_k_sensitivity.(png/pdf)` | 3-panel: absolute Top-1, CRA@1, Top-1/5/10 curves vs K (PL, DualAlign-LaBraM) | Candidate-set sensitivity on passive listening. As K grows from 5 to 500, absolute Top-1 decays while CRA@1 increases from 5.18× to 82.06×, showing that relative discrimination strengthens on harder galleries. |
| `fig_k_sensitivity_compact.(png/pdf)` | Single-panel twin-axis variant (Top-1 + CRA@1) | Compact candidate-set sensitivity figure suitable for main-text space. |
| `fig_representation_panel_ra.(png/pdf)` | 4x2 layout of all artifact plots from the RA-trained encoder | Representation analysis of the RA-trained DualAlign encoder (`checkpoints/scratch_stage3_ra_seed42_la05_cls_hnm_4sub/best.pt`). |
| `fig_representation_panel_pl.(png/pdf)` | 4x2 layout for the PL-trained encoder | Representation analysis of the PL-trained DualAlign encoder (`checkpoints/scratch_stage3_pl_seed42_la05_cls_hnm/best.pt`). |
| `fig_representation_summary.(png/pdf)` | 2x3 compact: RA vs PL on t-SNE, pos/neg cosine, in-batch retrieval | Paradigm-specific encoders recover paradigm-specific structure: the RA encoder separates RA utterances and aligns with text only on RA trials; the PL encoder does the symmetric thing on PL. |

## Source artifacts (copied as-is)

- `artifacts_ra_ckpt_alignment_tsne/` — RA from-scratch best.pt, 200 trials/domain.
- `artifacts_pl_ckpt_alignment_tsne/` — PL from-scratch best.pt, 200 trials/domain.
- `artifacts_ra_ckpt_alignment_la05/`
- `artifacts_pl_ckpt_alignment_fast/`
- `artifacts_ra_vs_pl_alignment_smoke/`

Each artifact folder has its own `report.md` and `metrics.json` with the numbers plotted.

## Notes on k-value figure design

- x-axis is log-spaced (20, 50, 100) because the candidate pool is intrinsically multiplicative.
- Absolute Top-1 alone would be misleading (it must drop as k grows); we pair it with Lift@1 to show that the *relative* ability of the model actually increases on harder galleries.
- A dashed grey 1/k line is plotted as the chance-level baseline so the figure is self-explanatory without the caption.
"""


def write_readme() -> None:
    (OUT / "README.md").write_text(README, encoding="utf-8")
    print(f"[saved] README.md")


def make_zip() -> None:
    zip_path = ROOT / "final" / "paper_figures.zip"
    if zip_path.exists():
        zip_path.unlink()

    with zipfile.ZipFile(zip_path, "w", zipfile.ZIP_DEFLATED) as zf:
        # include every generated file
        for p in OUT.glob("*"):
            zf.write(p, arcname=f"figures/{p.name}")
        # include each artifact folder verbatim
        for sub in sorted(ART.iterdir()):
            if not sub.is_dir():
                continue
            for p in sub.rglob("*"):
                if p.is_file():
                    rel = p.relative_to(ART)
                    zf.write(p, arcname=f"artifacts/{rel}")
    print(f"[zipped] {zip_path}  ({zip_path.stat().st_size/1024:.1f} KB)")


def main() -> None:
    plot_k_sensitivity_full()
    plot_k_sensitivity_compact()
    plot_repr_panel(ART / "ra_ckpt_alignment_tsne",
                    "Representation analysis — RA-trained DualAlign encoder",
                    "fig_representation_panel_ra")
    plot_repr_panel(ART / "pl_ckpt_alignment_tsne",
                    "Representation analysis — PL-trained DualAlign encoder",
                    "fig_representation_panel_pl")
    plot_repr_summary()
    write_readme()
    make_zip()


if __name__ == "__main__":
    main()

